Effects of fermions in one-loop propagators in the Curci-Ferrari-Delbourgo-Jarvis gauge

We present the one-loop computation of the quark propagator in the Curci-Ferrari-Delbourgo- Jarvis (CFDJ) gauge, extending previous analyses to include dynamical quarks. Using the infrared- safe renormalization scheme, we study how finite gauge parameters affect the infrared behavior of QCD correlation functions. The coupling, gluon mass, and gauge parameter are found to freeze below a finite energy scale, confirming the infrared stability of the framework. The quark dressing function Z(p) shows a change in concavity between the Landau and finite-{\xi} cases, suggesting that nonvanishing gauges may better reproduce lattice trends. These results establish the CFDJ gauge as a possible infrared-safe setting candidate for perturbative QCD with massive gluons. In the case of a consistency check from lattice calculations, it could provide a basis for future studies of the quark-gluon vertex and related observables.

==> suplementalDynamicalQuarkCFDJ.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    191519,       4743]
NotebookOptionsPosition[    185866,       4637]
NotebookOutlinePosition[    186298,       4654]
CellTagsIndexPosition[    186255,       4651]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Dynamical quarks in the \
Curci-Ferrari-Delbuorgo-Jarvis model", "Title",
 FontFamily->"Gill Sans MT",
 FontSize->32,
 FontWeight->"Bold",
 FontTracking->"Plain",
 FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]]], "Title",
 CellChangeTimes->{{3.938706570956592*^9, 3.938706607804431*^9}, {
  3.938706660857197*^9, 3.938706661237814*^9}, {3.9387067511984415`*^9, 
  3.938706837973654*^9}, {3.9791999883461514`*^9, 3.979199990287451*^9}, {
  3.9792000293321304`*^9, 3.9792000390023785`*^9}, {3.9792192407755795`*^9, 
  3.979219242546831*^9}},
 TextAlignment->Center,ExpressionUUID->"a91754c7-fa15-4798-95c5-70ea2dff51cc"],

Cell[TextData[StyleBox["Santiago Cabrera, Marcela Pel\[AAcute]ez, Matthieu \
Tissier", "Author",
 FontColor->RGBColor[
  0.3568627450980392, 0.3568627450980392, 0.3568627450980392]]], "Subsection",
 CellChangeTimes->{{3.938706866009406*^9, 3.9387069103215814`*^9}, {
  3.9387131734425125`*^9, 3.9387131740523806`*^9}, {3.979200064507744*^9, 
  3.9792000715795803`*^9}},
 TextAlignment->Center,ExpressionUUID->"f981e108-7921-4050-aa27-25612dca92b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Supplemental Material",
 FontFamily->"Gill Sans MT",
 FontSize->32,
 FontWeight->"Bold",
 FontSlant->"Italic",
 FontTracking->"Plain",
 FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]]], "Title",
 CellChangeTimes->{{3.938706942270459*^9, 3.938706956857777*^9}},
 TextAlignment->Center,ExpressionUUID->"01f310d2-f6fd-4f14-9cf3-8a7b242849ba"],

Cell[TextData[{
 StyleBox["In the present file we present our one-loop results for the \
two-points vertexes of the theory and the \[Beta]-functions for the coupling ",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Normal",
  FontColor->RGBColor[
   0.34901960784313724`, 0.34901960784313724`, 0.34901960784313724`]],
 Cell[BoxData[
  FormBox["g", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5dc77010-a9ae-b74d-991e-cbbb0db77720"],
 StyleBox[", gauge parametre ",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Normal",
  FontColor->RGBColor[
   0.34901960784313724`, 0.34901960784313724`, 0.34901960784313724`]],
 Cell[BoxData[
  FormBox["\[Xi]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3f8d6816-21a2-c74e-99c0-d0325725b5e7"],
 StyleBox[", the gluon mass ",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Normal",
  FontColor->RGBColor[
   0.34901960784313724`, 0.34901960784313724`, 0.34901960784313724`]],
 Cell[BoxData[
  FormBox["m", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a7eac9dc-9c13-3841-b952-df66cf8d2f67"],
 " ",
 StyleBox[" and quark mass ",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Normal",
  FontColor->RGBColor[
   0.34901960784313724`, 0.34901960784313724`, 0.34901960784313724`]],
 Cell[BoxData[
  FormBox["M", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c62dd785-44f9-af4f-8606-b742e6cd281c"]
}], "Subtitle",
 CellChangeTimes->{{3.9387071515470552`*^9, 3.938707281421712*^9}, {
  3.938707340294199*^9, 3.9387073587292585`*^9}, {3.9792000963153477`*^9, 
  3.979200245408373*^9}, {3.979200506073738*^9, 3.9792005080733643`*^9}},
 TextAlignment->Center,ExpressionUUID->"fff53a62-673a-4ee4-9fec-32971f3834f4"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Definitions",
 FontFamily->"Gill Sans MT",
 FontSize->20,
 FontWeight->"Bold",
 FontSlant->"Italic",
 FontColor->RGBColor[
  0., 0.5019607843137255, 0.25098039215686274`]]], "Chapter",
 CellChangeTimes->{{3.9387073335994644`*^9, 3.938707334823806*^9}, {
  3.93870899528226*^9, 3.938709001061942*^9}, {3.979200277947426*^9, 
  3.9792002796007614`*^9}},
 TextAlignment->Center,ExpressionUUID->"425087ff-4bae-46e4-8eff-e80eef47f793"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox[
   RowBox[{"(", 
    SuperscriptBox["\[CapitalGamma]", 
     RowBox[{"(", "2", ")"}]], ")"}], 
   RowBox[{
    SubscriptBox[
     RowBox[{"(", 
      SuperscriptBox["A", "a"], ")"}], "\[Mu]"], 
    SubscriptBox[
     RowBox[{"(", 
      SuperscriptBox["A", "b"], ")"}], "\[Nu]"]}]], "=", 
  RowBox[{
   SuperscriptBox["\[Delta]", "ab"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[CapitalGamma]", "\[Perpendicular]"], 
      RowBox[{"(", "p", ")"}], 
      SubscriptBox[
       RowBox[{"(", 
        SuperscriptBox["P", "\[Perpendicular]"], ")"}], "\[Mu]\[Nu]"]}], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalGamma]", "||"], 
      RowBox[{"(", "p", ")"}], 
      SubscriptBox[
       RowBox[{"(", 
        SuperscriptBox["P", "||"], ")"}], "\[Mu]\[Nu]"]}], "+"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox[
   RowBox[{"(", 
    SuperscriptBox["\[CapitalGamma]", 
     RowBox[{"(", "2", ")"}]], ")"}], 
   RowBox[{
    SuperscriptBox["c", "a"], 
    SuperscriptBox["c", "b"]}]], "=", 
  RowBox[{
   SuperscriptBox["\[Delta]", "ab"], 
   SubscriptBox["\[CapitalGamma]", "cc"], 
   RowBox[{"(", "p", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox[
   RowBox[{"(", 
    SuperscriptBox["\[CapitalGamma]", 
     RowBox[{"(", "2", ")"}]], ")"}], 
   RowBox[{
    SuperscriptBox["h", "a"], 
    SubscriptBox[
     RowBox[{"(", 
      SuperscriptBox["A", "b"], ")"}], "\[Mu]"]}]], "=", 
  RowBox[{
   SuperscriptBox["\[Delta]", "ab"], 
   SubscriptBox["p", "\[Mu]"], 
   SubscriptBox["\[CapitalGamma]", "hA"], 
   RowBox[{"(", "p", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox[
   RowBox[{"(", 
    SuperscriptBox["\[CapitalGamma]", 
     RowBox[{"(", "2", ")"}]], ")"}], 
   RowBox[{
    SuperscriptBox["h", "a"], 
    SuperscriptBox["h", "b"]}]], "=", 
  RowBox[{
   SuperscriptBox["\[Delta]", "ab"], 
   SubscriptBox["\[CapitalGamma]", "hh"], 
   RowBox[{"(", "p", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox[
   RowBox[{"(", 
    SuperscriptBox["\[CapitalGamma]", 
     RowBox[{"(", "2", ")"}]], ")"}], "\[Psi]\[Psi]"], "=", 
  RowBox[{
   SuperscriptBox["\[Delta]", "ab"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"A", 
      RowBox[{"(", "p", ")"}], "pslash"}], "+", 
     RowBox[{"B", 
      RowBox[{"(", "p", ")"}]}]}], ")"}]}]}]}], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947656603274455`*^9, 3.7947656760153875`*^9}, {
   3.9387076364421325`*^9, 3.9387078261043205`*^9}, {3.9792004226904793`*^9, 
   3.979200700832123*^9}, {3.979654737335554*^9, 3.979654783804245*^9}, 
   3.9796549039218826`*^9, 3.9796551085949383`*^9},
 TextAlignment->Center,ExpressionUUID->"13db1dfa-a710-451c-93ed-7c428240c429"],

Cell[TextData[StyleBox["Here, we have introduced the customary transversal \
and longitudinal projectors:",
 FontFamily->"Gill Sans MT",
 FontWeight->"Normal"]], "Text",
 CellChangeTimes->{{3.9387078690766687`*^9, 3.938707913605908*^9}, {
  3.9387086498628063`*^9, 3.9387086976251383`*^9}},
 TextAlignment->Center,ExpressionUUID->"42fbe8f1-8ef3-4e6f-ab08-b61a88cc7488"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox[
   RowBox[{"(", 
    SuperscriptBox["P", "\[Perpendicular]"], ")"}], "\[Mu]\[Nu]"], "=", 
  RowBox[{
   SubscriptBox["\[Delta]", "\[Mu]\[Nu]"], "-", 
   FractionBox[
    RowBox[{
     SubscriptBox["p", "\[Mu]"], 
     SubscriptBox["p", "\[Nu]"]}], 
    SuperscriptBox["p", "2"]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox[
   RowBox[{"(", 
    SuperscriptBox["P", 
     RowBox[{"\[DoubleVerticalBar]", " "}]], ")"}], "\[Mu]\[Nu]"], "=", 
  FractionBox[
   RowBox[{
    SubscriptBox["p", "\[Mu]"], 
    SubscriptBox["p", "\[Nu]"]}], 
   SuperscriptBox["p", "2"]]}], "\[IndentingNewLine]"}], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938708721289832*^9, 3.9387087869765387`*^9}, {3.979200805198826*^9, 
   3.9792008591840096`*^9}, {3.981391474012762*^9, 3.9813914760822353`*^9}},
 TextAlignment->Center,ExpressionUUID->"0a3f0ddd-ac5e-4d15-b2f3-6bc418f959fd"]
}, Closed]],

Cell[TextData[{
 StyleBox["We present the vertexes in two ways. Firstly, without explicitly \
calculating the integrals, in terms of the usual master integrals ",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Normal",
  FontColor->RGBColor[
   0.34901960784313724`, 0.34901960784313724`, 0.34901960784313724`]],
 Cell[BoxData[
  FormBox[
   RowBox[{"A", "(", "m", ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0dd5066a-8166-2e4e-a9b0-f93c7d214d78"],
 StyleBox[" and ",
  FontFamily->"Gill Sans MT",
  FontSize->18,
  FontWeight->"Normal",
  FontColor->RGBColor[
   0.34901960784313724`, 0.34901960784313724`, 0.34901960784313724`]],
 Cell[BoxData[
  FormBox[
   RowBox[{"B", "(", 
    RowBox[{"p", ",", 
     SubscriptBox["m", "1"], ",", 
     SubscriptBox["m", "2"]}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "69914757-c1ba-7c47-b1c5-3383e6685165"]
}], "Subtitle",
 CellChangeTimes->{{3.9387071515470552`*^9, 3.938707281421712*^9}, {
   3.938707340294199*^9, 3.9387073587292585`*^9}, {3.9792000963153477`*^9, 
   3.979200245408373*^9}, {3.979200506073738*^9, 3.9792005080733643`*^9}, {
   3.9813914803397064`*^9, 3.9813915455998116`*^9}, {3.9813944210050755`*^9, 
   3.9813944247410984`*^9}, 3.981394505251751*^9},
 TextAlignment->Center,ExpressionUUID->"b9454f03-8a57-044e-b0bc-ed832b2e220d"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Master integrals",
 FontFamily->"Gill Sans MT",
 FontSize->20,
 FontWeight->"Bold",
 FontSlant->"Italic",
 FontColor->RGBColor[
  0., 0.5019607843137255, 0.25098039215686274`]]], "Chapter",
 CellChangeTimes->{{3.9387073335994644`*^9, 3.938707334823806*^9}, {
  3.93870899528226*^9, 3.938709001061942*^9}, {3.979200277947426*^9, 
  3.9792002796007614`*^9}, {3.981394544970579*^9, 3.9813945469723225`*^9}},
 TextAlignment->Center,ExpressionUUID->"cb2671de-6280-ca41-b0ba-8dcb4f6afbe5"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"A", "(", "m", ")"}], "=", 
    RowBox[{"\[Integral]", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "d"], "q"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]"}], ")"}], "d"]], 
      SuperscriptBox["\[Mu]bar", 
       RowBox[{"4", "-", "d"}]], 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "2"], "+", 
        SuperscriptBox["m", "2"]}]]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "34fffdb8-2d2e-0948-a448-b9fc67a51bd5"],
 " \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"B", "(", 
     RowBox[{"m", ",", 
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "2"]}], ")"}], "="}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d8a20eed-0eeb-5e4f-889c-3da903ebd3f2"],
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["d", "d"], "q"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]"}], ")"}], "d"]], 
     SuperscriptBox["\[Mu]bar", 
      RowBox[{"4", "-", "d"}]], 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox[
        SubscriptBox["m", "1"], "2"]}]], 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "+", "p"}], ")"}], "2"], "+", 
       SuperscriptBox[
        SubscriptBox["m", "2"], "2"]}]]}]}], TraditionalForm]],ExpressionUUID->
  "d82bf5ce-0453-c845-8487-66db63a15722"]
}], "Text",
 CellChangeTimes->{{3.981391548623575*^9, 3.9813916392910385`*^9}, {
  3.9813943899572277`*^9, 
  3.9813944610084248`*^9}},ExpressionUUID->"265b7ff7-b499-5943-bdf7-\
803a788de91b"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Two point vertexes (master integrals)",
 FontFamily->"Gill Sans MT",
 FontSize->20,
 FontWeight->"Bold",
 FontSlant->"Italic",
 FontColor->RGBColor[
  0., 0.5019607843137255, 0.25098039215686274`]]], "Chapter",
 CellChangeTimes->{{3.938708883880637*^9, 3.9387088838883424`*^9}, 
   3.9387089144456186`*^9, {3.938709032032838*^9, 3.938709032570227*^9}, {
   3.9387115824755144`*^9, 3.938711593787174*^9}, {3.9792010931197224`*^9, 
   3.97920109905546*^9}, {3.981390926548649*^9, 3.9813909390122013`*^9}},
 TextAlignment->Center,ExpressionUUID->"842aac36-8fd4-0b4c-b43e-f3bdbe219ae5"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  StyleBox[
   SubscriptBox[
    StyleBox["\[CapitalGamma]",
     FontWeight->"Bold",
     FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], "cc"],
   FontWeight->"Bold",
   FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], 
  TraditionalForm]],ExpressionUUID->"819add05-11ca-304e-aa87-a90d4d30b2f4"]], \
"Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, 
   3.938711679497299*^9, {3.979201118781843*^9, 3.9792011385719852`*^9}, {
   3.979217677321762*^9, 3.979217681220234*^9}},
 TextAlignment->Center,ExpressionUUID->"016d0da0-1226-3f4a-abed-34dfc78429c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "cc"], 
   RowBox[{"(", "p", ")"}]}], "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     SuperscriptBox["m", "2"]}]], 
   SuperscriptBox["g", "2"], " ", "Nc", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["p", "2"], " ", 
      RowBox[{"A", "[", "m", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"A", "[", "m", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}]}], " ", ")"}], 
      RowBox[{"A", "[", 
       RowBox[{"m", " ", 
        SqrtBox["\[Xi]"]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"B", "[", 
       RowBox[{"p", ",", "m", ",", 
        RowBox[{"m", " ", 
         SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "4"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"], " ", "\[Xi]"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
      RowBox[{"B", "[", 
       RowBox[{"p", ",", 
        RowBox[{"m", " ", 
         SqrtBox["\[Xi]"]}], ",", 
        RowBox[{"m", " ", 
         SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.979201689241625*^9, 3.9792017174122295`*^9}, {
   3.9792176558379955`*^9, 3.9792176654495735`*^9}, 3.979218595180668*^9, {
   3.981389153440172*^9, 3.9813891602558193`*^9}, {3.9813911483033714`*^9, 
   3.9813911586734867`*^9}},ExpressionUUID->"a8bf1bac-e01e-bd43-a55a-\
84405d26f880"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  StyleBox[
   SuperscriptBox["\[CapitalGamma]", "\[Perpendicular]"],
   FontWeight->"Bold",
   FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], 
  TraditionalForm]],ExpressionUUID->"8506169c-333e-1b4b-92c3-5b8efa057311"]], \
"Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, {
   3.9387107784094887`*^9, 3.93871078580716*^9}, {3.938711444228406*^9, 
   3.938711444229354*^9}, {3.9387116869930553`*^9, 3.938711687306246*^9}, {
   3.9792177408846836`*^9, 3.9792177444735947`*^9}, {3.979218327893732*^9, 
   3.979218328397415*^9}},
 TextAlignment->Center,ExpressionUUID->"c4cc6001-1ad1-9e47-a844-630f94b7d866"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[CapitalGamma]", "\[Perpendicular]"], 
   RowBox[{"(", "p", ")"}]}], "=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["p", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"4", " ", "dim"}], "+", "\[Xi]"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          RowBox[{"12", " ", "dim"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["dim", "2"]}], "+", 
          RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"A", "[", "m", "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "dim"}], ")"}], " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["p", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "64"}], " ", 
        SuperscriptBox["m", "4"], " ", "Nf", " ", 
        SuperscriptBox["p", "2"], " ", "Tf"}], "+", 
       RowBox[{"32", " ", "dim", " ", 
        SuperscriptBox["m", "4"], " ", "Nf", " ", 
        SuperscriptBox["p", "2"], " ", "Tf"}]}], ")"}], " ", 
     RowBox[{"A", "[", "M", "]"}]}], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "dim"}], ")"}], " ", 
     SuperscriptBox["m", "4"], " ", 
     SuperscriptBox["p", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["p", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"4", " ", "dim"}], "+", "\[Xi]"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"4", " ", "dim"}], "+", 
          RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"m", " ", 
       SqrtBox["\[Xi]"]}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "dim"}], ")"}], " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["p", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["m", "6"], " ", "Nc", " ", 
        SuperscriptBox["p", "2"]}], "-", 
       RowBox[{"16", " ", "dim", " ", 
        SuperscriptBox["m", "6"], " ", "Nc", " ", 
        SuperscriptBox["p", "2"]}], "-", 
       RowBox[{"44", " ", 
        SuperscriptBox["m", "4"], " ", "Nc", " ", 
        SuperscriptBox["p", "4"]}], "+", 
       RowBox[{"28", " ", "dim", " ", 
        SuperscriptBox["m", "4"], " ", "Nc", " ", 
        SuperscriptBox["p", "4"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["m", "2"], " ", "Nc", " ", 
        SuperscriptBox["p", "6"]}], "+", 
       RowBox[{"8", " ", "dim", " ", 
        SuperscriptBox["m", "2"], " ", "Nc", " ", 
        SuperscriptBox["p", "6"]}], "-", 
       RowBox[{"Nc", " ", 
        SuperscriptBox["p", "8"]}]}], ")"}], " ", 
     RowBox[{"B", "[", 
      RowBox[{"p", ",", "m", ",", "m"}], "]"}]}], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "dim"}], ")"}], " ", 
     SuperscriptBox["m", "4"], " ", 
     SuperscriptBox["p", "2"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "dim"}], ")"}], " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["p", "2"]}]], 
    SuperscriptBox["g", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["m", "8"], " ", "Nc"}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["m", "6"], " ", "Nc", " ", 
       SuperscriptBox["p", "2"]}], "-", 
      RowBox[{"8", " ", "dim", " ", 
       SuperscriptBox["m", "6"], " ", "Nc", " ", 
       SuperscriptBox["p", "2"]}], "+", 
      RowBox[{"28", " ", 
       SuperscriptBox["m", "4"], " ", "Nc", " ", 
       SuperscriptBox["p", "4"]}], "-", 
      RowBox[{"16", " ", "dim", " ", 
       SuperscriptBox["m", "4"], " ", "Nc", " ", 
       SuperscriptBox["p", "4"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["m", "2"], " ", "Nc", " ", 
       SuperscriptBox["p", "6"]}], "-", 
      RowBox[{"8", " ", "dim", " ", 
       SuperscriptBox["m", "2"], " ", "Nc", " ", 
       SuperscriptBox["p", "6"]}], "+", 
      RowBox[{"2", " ", "Nc", " ", 
       SuperscriptBox["p", "8"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["m", "8"], " ", "Nc", " ", "\[Xi]"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["m", "6"], " ", "Nc", " ", 
       SuperscriptBox["p", "2"], " ", "\[Xi]"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["m", "4"], " ", "Nc", " ", 
       SuperscriptBox["p", "4"], " ", "\[Xi]"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["m", "2"], " ", "Nc", " ", 
       SuperscriptBox["p", "6"], " ", "\[Xi]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "8"], " ", "Nc", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["m", "6"], " ", "Nc", " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "4"], " ", "Nc", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
    RowBox[{"B", "[", 
     RowBox[{"p", ",", "m", ",", 
      RowBox[{"m", " ", 
       SqrtBox["\[Xi]"]}]}], "]"}]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"64", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["M", "2"], " ", "Nf", " ", 
        SuperscriptBox["p", "2"], " ", "Tf"}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["m", "4"], " ", "Nf", " ", 
        SuperscriptBox["p", "4"], " ", "Tf"}], "-", 
       RowBox[{"16", " ", "dim", " ", 
        SuperscriptBox["m", "4"], " ", "Nf", " ", 
        SuperscriptBox["p", "4"], " ", "Tf"}]}], ")"}], " ", 
     RowBox[{"B", "[", 
      RowBox[{"p", ",", "M", ",", "M"}], "]"}]}], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "dim"}], ")"}], " ", 
     SuperscriptBox["m", "4"], " ", 
     SuperscriptBox["p", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["m", "4"], " ", "Nc", " ", 
        SuperscriptBox["p", "4"]}], "-", 
       RowBox[{"Nc", " ", 
        SuperscriptBox["p", "8"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["m", "6"], " ", "Nc", " ", 
        SuperscriptBox["p", "2"], " ", "\[Xi]"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"], " ", "Nc", " ", 
        SuperscriptBox["p", "6"], " ", "\[Xi]"}]}], ")"}], " ", 
     RowBox[{"B", "[", 
      RowBox[{"p", ",", 
       RowBox[{"m", " ", 
        SqrtBox["\[Xi]"]}], ",", 
       RowBox[{"m", " ", 
        SqrtBox["\[Xi]"]}]}], "]"}]}], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "dim"}], ")"}], " ", 
     SuperscriptBox["m", "4"], " ", 
     SuperscriptBox["p", "2"]}]]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.979201689241625*^9, 3.9792017174122295`*^9}, {
   3.9792176558379955`*^9, 3.9792176654495735`*^9}, {3.979218223511177*^9, 
   3.979218228678028*^9}, {3.979218271536825*^9, 3.9792182952172527`*^9}, 
   3.979218598141577*^9, {3.9813895930778866`*^9, 3.981389604401066*^9}, {
   3.981391406330084*^9, 
   3.981391424850582*^9}},ExpressionUUID->"df49bd96-0c6b-4e48-946a-\
6855c031de20"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  StyleBox[
   SuperscriptBox["\[CapitalGamma]", "||"],
   FontWeight->"Bold",
   FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], 
  TraditionalForm]],ExpressionUUID->"d7a67d86-0a81-ff4f-aed7-63b9cffa037f"]], \
"Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, {
   3.9387107784094887`*^9, 3.93871078580716*^9}, {3.938711444228406*^9, 
   3.938711444229354*^9}, {3.9387116869930553`*^9, 3.938711687306246*^9}, {
   3.9792177408846836`*^9, 3.9792177444735947`*^9}, {3.979218324561491*^9, 
   3.9792183249182587`*^9}},
 TextAlignment->Center,ExpressionUUID->"14e81554-ac6a-3d49-b592-36b896d43258"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[CapitalGamma]", "||"], 
   RowBox[{"(", "p", ")"}]}], "=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["p", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
     RowBox[{"A", "[", "m", "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "dim"}], ")"}], " ", 
     SuperscriptBox["p", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["p", "2"], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"m", " ", 
       SqrtBox["\[Xi]"]}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "dim"}], ")"}], " ", 
     SuperscriptBox["p", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m", "4"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["p", "2"]}], "+", 
       SuperscriptBox["p", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "4"], " ", "\[Xi]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "\[Xi]"}], "+", 
       RowBox[{
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
     RowBox[{"B", "[", 
      RowBox[{"p", ",", "m", ",", 
       RowBox[{"m", " ", 
        SqrtBox["\[Xi]"]}]}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "dim"}], ")"}], " ", 
     SuperscriptBox["p", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     SuperscriptBox["p", "2"], " ", 
     RowBox[{"B", "[", 
      RowBox[{"p", ",", 
       RowBox[{"m", " ", 
        SqrtBox["\[Xi]"]}], ",", 
       RowBox[{"m", " ", 
        SqrtBox["\[Xi]"]}]}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "dim"}], ")"}]}]]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.979201689241625*^9, 3.9792017174122295`*^9}, {
   3.9792176558379955`*^9, 3.9792176654495735`*^9}, {3.979218223511177*^9, 
   3.979218228678028*^9}, {3.979218271536825*^9, 3.9792182952172527`*^9}, {
   3.979218331321808*^9, 3.979218332254116*^9}, {3.9792185400907555`*^9, 
   3.9792185609324646`*^9}, 3.9792186011535683`*^9, {3.98138966472192*^9, 
   3.981389680376173*^9}, 
   3.9813914441908627`*^9},ExpressionUUID->"6adc570c-03e7-9e4a-9088-\
72c84520b61f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  StyleBox[
   SubscriptBox[
    StyleBox["\[CapitalGamma]",
     FontWeight->"Bold",
     FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], "hh"],
   FontWeight->"Bold",
   FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], 
  TraditionalForm]],ExpressionUUID->"f209db12-3770-a941-afb5-796c4057c9d5"]], \
"Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, 
   3.938711679497299*^9, {3.979201118781843*^9, 3.9792011385719852`*^9}, {
   3.979217677321762*^9, 3.979217681220234*^9}, {3.9792186147486763`*^9, 
   3.9792186149275913`*^9}},
 TextAlignment->Center,ExpressionUUID->"43100334-f55e-5745-b2de-95d76e03022f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "hh"], 
   RowBox[{"(", "p", ")"}]}], "=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["g", "2"], " ", "Nc", " ", 
   SuperscriptBox["\[Xi]", "2"], " ", 
   RowBox[{"B", "[", 
    RowBox[{"p", ",", 
     RowBox[{"m", " ", 
      SqrtBox["\[Xi]"]}], ",", 
     RowBox[{"m", " ", 
      SqrtBox["\[Xi]"]}]}], "]"}]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.979201689241625*^9, 3.9792017174122295`*^9}, {
   3.9792176558379955`*^9, 3.9792176654495735`*^9}, {3.979218595180668*^9, 
   3.9792186796542473`*^9}, {3.9813898167307415`*^9, 3.9813898241557217`*^9}, 
   3.981390962267479*^9},ExpressionUUID->"35282e16-f0d6-1448-8509-\
8e3ca1012952"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  StyleBox[
   SubscriptBox["\[CapitalGamma]", "hA"],
   FontWeight->"Bold",
   FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], 
  TraditionalForm]],ExpressionUUID->"8cda638c-1064-754a-a141-a8f73c2c3fb3"]], \
"Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, 
   3.938711679497299*^9, {3.979201118781843*^9, 3.9792011385719852`*^9}, {
   3.979217677321762*^9, 3.979217681220234*^9}, {3.9792186147486763`*^9, 
   3.9792186149275913`*^9}, {3.9792186871407623`*^9, 
   3.9792186871407623`*^9}, {3.9792187700295887`*^9, 3.9792187707449703`*^9}},
 TextAlignment->Center,ExpressionUUID->"e7fc6a6d-4dad-d84d-8660-f6b902504359"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "hA"], 
   RowBox[{"(", "p", ")"}]}], "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "4"]}], " ", 
   SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
   RowBox[{"B", "[", 
    RowBox[{"p", ",", 
     RowBox[{"m", " ", 
      SqrtBox["\[Xi]"]}], ",", 
     RowBox[{"m", " ", 
      SqrtBox["\[Xi]"]}]}], "]"}]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.979201689241625*^9, 3.9792017174122295`*^9}, {
   3.9792176558379955`*^9, 3.9792176654495735`*^9}, {3.979218595180668*^9, 
   3.9792187225706387`*^9}, {3.9813898454243736`*^9, 3.9813898689512978`*^9}, 
   3.981390547287071*^9, 
   3.981391016347233*^9},ExpressionUUID->"a7af60e9-2af8-1e4d-afc0-\
c83833862d07"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "   ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["\[CapitalGamma]", "\[Psi]\[Psi]"],
    FontWeight->"Bold",
    FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], 
   TraditionalForm]],ExpressionUUID->"3ca325ab-6291-5e4b-8397-ca7d626966c0"]
}], "Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, 
   3.938711679497299*^9, {3.979201118781843*^9, 3.9792011385719852`*^9}, {
   3.979217677321762*^9, 3.979217681220234*^9}, {3.9792186147486763`*^9, 
   3.9792186149275913`*^9}, {3.9792186871407623`*^9, 
   3.9792186871407623`*^9}, {3.9792187700295887`*^9, 
   3.9792187707449703`*^9}, {3.979654916874878*^9, 3.9796549237563324`*^9}},
 TextAlignment->Center,ExpressionUUID->"fc54b82e-dbbc-2a46-aa25-2e6522d60292"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", 
   RowBox[{"(", "p", ")"}]}], "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"CF", " ", 
      SuperscriptBox["g", "2"], " ", "\[Xi]"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    FractionBox["1", "\[Epsilon]"]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["p", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "CF", " ", 
    SuperscriptBox["g", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["p", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["p", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["p", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "\[Xi]"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["p", "4"], " ", "\[Xi]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["m", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["M", "2"]}], "+", 
            SuperscriptBox["p", "2"]}], ")"}]}], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "2"], "+", 
            SuperscriptBox["p", "2"]}], ")"}], "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["m", "4"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "2"], "-", 
            SuperscriptBox["p", "2"]}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "2"], "+", 
            SuperscriptBox["p", "2"]}], ")"}], "2"]}]], " ", 
       RowBox[{"ArcCoth", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], "+", 
          SuperscriptBox["M", "2"], "+", 
          SuperscriptBox["p", "2"]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["m", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["M", "2"]}], "+", 
              SuperscriptBox["p", "2"]}], ")"}]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "+", 
              SuperscriptBox["p", "2"]}], ")"}], "2"]}]]], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["M", "4"], "+", 
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["p", "2"], " ", "\[Xi]"}], "+", 
         RowBox[{
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["p", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["M", "4"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"]}]], " ", 
       RowBox[{"ArcCoth", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["M", "2"], "+", 
          SuperscriptBox["p", "2"], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["M", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["M", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["p", "2"], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["p", "2"], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"]}]]], 
        "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["m", "6"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["m", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "2"], "-", 
            SuperscriptBox["p", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "2"], "+", 
             SuperscriptBox["p", "2"]}], ")"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["M", "2"]}], "+", 
            SuperscriptBox["p", "2"]}], ")"}], " ", "\[Xi]"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["M", "2"]], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["p", "4"], " ", "\[Xi]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]bar", "2"]], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["M", "2"], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["M", "4"], "+", 
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["p", "2"], " ", "\[Xi]"}], "+", 
         RowBox[{
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["p", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["M", "2"], 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["M", "4"], "+", 
         SuperscriptBox["p", "4"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["p", "2"], " ", "\[Xi]"}], "+", 
         RowBox[{
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "\[Xi]", "]"}]}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B", 
   RowBox[{"(", "p", ")"}]}], "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"CF", " ", 
      SuperscriptBox["g", "2"], " ", "M", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "\[Xi]"}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    FractionBox["1", "\[Epsilon]"]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"CF", " ", 
      SuperscriptBox["g", "2"]}], 
     RowBox[{"32", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"6", " ", "M", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["m", "4"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "-", 
              SuperscriptBox["p", "2"]}], ")"}]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "+", 
              SuperscriptBox["p", "2"]}], ")"}], "2"]}]], " ", 
         RowBox[{"ArcCoth", "[", 
          FractionBox[
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            SuperscriptBox["M", "2"], "+", 
            SuperscriptBox["p", "2"]}], 
           SqrtBox[
            RowBox[{
             SuperscriptBox["m", "4"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["M", "2"]}], "+", 
                SuperscriptBox["p", "2"]}], ")"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["M", "2"], "+", 
                SuperscriptBox["p", "2"]}], ")"}], "2"]}]]], "]"}]}], 
        SuperscriptBox["p", "2"]]}], "-", 
      FractionBox[
       RowBox[{"2", " ", "M", " ", "\[Xi]", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["M", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["M", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"]}]], " ", 
        RowBox[{"ArcCoth", "[", 
         FractionBox[
          RowBox[{
           SuperscriptBox["M", "2"], "+", 
           SuperscriptBox["p", "2"], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["M", "4"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["p", "2"], "-", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["p", "2"], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"]}]]], 
         "]"}]}], 
       SuperscriptBox["p", "2"]], "+", 
      FractionBox[
       RowBox[{"M", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["m", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["p", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["m", "2"], 
          SuperscriptBox["M", "2"]], "]"}]}], 
       SuperscriptBox["p", "2"]], "+", 
      FractionBox[
       RowBox[{"M", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "2"], " ", "\[Xi]"}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["p", "2"], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["m", "2"], 
             SuperscriptBox["\[Mu]bar", "2"]], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "2"], " ", "\[Xi]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["m", "2"], 
             SuperscriptBox["\[Mu]bar", "2"]], "]"}]}]}], ")"}]}], 
       SuperscriptBox["p", "2"]], "+", 
      FractionBox[
       RowBox[{"M", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["M", "2"], " ", "\[Xi]"}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["M", "2"], 
          RowBox[{
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]], "]"}]}], 
       SuperscriptBox["p", "2"]], "-", 
      RowBox[{"M", " ", "\[Xi]", " ", 
       RowBox[{"Log", "[", "\[Xi]", "]"}]}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}]}]}], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.979201689241625*^9, 3.9792017174122295`*^9}, {
   3.9792176558379955`*^9, 3.9792176654495735`*^9}, {3.979218595180668*^9, 
   3.9792187225706387`*^9}, 3.9796549280858135`*^9, {3.979655087215891*^9, 
   3.9796550975970173`*^9}, {3.981390449702717*^9, 3.9813905771083336`*^9}, {
   3.9813907085177975`*^9, 
   3.981390729405325*^9}},ExpressionUUID->"b93af8a6-c475-524f-a1a2-\
55d948b22e68"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Two point vertexes (evaluated)",
 FontFamily->"Gill Sans MT",
 FontSize->20,
 FontWeight->"Bold",
 FontSlant->"Italic",
 FontColor->RGBColor[
  0., 0.5019607843137255, 0.25098039215686274`]]], "Chapter",
 CellChangeTimes->{{3.938708883880637*^9, 3.9387088838883424`*^9}, 
   3.9387089144456186`*^9, {3.938709032032838*^9, 3.938709032570227*^9}, {
   3.9387115824755144`*^9, 3.938711593787174*^9}, {3.9792010931197224`*^9, 
   3.97920109905546*^9}, {3.981390926548649*^9, 3.9813909308022976`*^9}},
 TextAlignment->Center,ExpressionUUID->"e3cf2c82-1345-463d-8e77-c905881ce046"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  StyleBox[
   SubscriptBox[
    StyleBox["\[CapitalGamma]",
     FontWeight->"Bold",
     FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], "cc"],
   FontWeight->"Bold",
   FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], 
  TraditionalForm]],ExpressionUUID->"3a5779ac-cc1a-bc42-a10e-e4c29ee94a82"]], \
"Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, 
   3.938711679497299*^9, {3.979201118781843*^9, 3.9792011385719852`*^9}, {
   3.979217677321762*^9, 3.979217681220234*^9}},
 TextAlignment->Center,ExpressionUUID->"0fb636c8-451d-4a40-b566-14fc367da8e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "cc"], 
   RowBox[{"(", "p", ")"}]}], "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
      SubscriptBox["N", "c"]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    FractionBox["1", "\[Epsilon]"]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"128", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    SuperscriptBox["g", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["p", "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["p", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["p", "2"], " ", "\[Xi]"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["p", "4"], " ", "\[Xi]"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "4"], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["p", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"ArcCoth", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "4"], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
          SuperscriptBox["p", "2"]]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "3"], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", "p", " ", "\[Xi]"}]}], ")"}], "2"], 
       " ", 
       RowBox[{"ArcTanh", "[", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
            SuperscriptBox["p", "2"]]}]]], "]"}]}]}], ")"}], " ", 
    SubscriptBox["N", "c"]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["p", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["p", "4"], " ", "\[Xi]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["p", "2"], " ", 
        SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]bar", "2"]], "]"}], " ", 
     SubscriptBox["N", "c"]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["p", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["p", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["p", "4"]}], "+", 
       SuperscriptBox["p", "6"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["m", "6"], " ", "\[Xi]"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["p", "4"], " ", "\[Xi]"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Xi]", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["p", "2"], " ", 
        SuperscriptBox["\[Xi]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Xi]", "3"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", "\[Xi]", "]"}], " ", 
     SubscriptBox["N", "c"]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["p", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.979201689241625*^9, 3.9792017174122295`*^9}, {
   3.9792176558379955`*^9, 3.9792176654495735`*^9}, 3.979218595180668*^9, {
   3.981389153440172*^9, 
   3.9813891602558193`*^9}},ExpressionUUID->"d5977142-5000-4ada-b718-\
a4e831548fb5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  StyleBox[
   SuperscriptBox["\[CapitalGamma]", "\[Perpendicular]"],
   FontWeight->"Bold",
   FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], 
  TraditionalForm]],ExpressionUUID->"9851fcf6-00d1-ec41-92c7-fa83c913f764"]], \
"Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, {
   3.9387107784094887`*^9, 3.93871078580716*^9}, {3.938711444228406*^9, 
   3.938711444229354*^9}, {3.9387116869930553`*^9, 3.938711687306246*^9}, {
   3.9792177408846836`*^9, 3.9792177444735947`*^9}, {3.979218327893732*^9, 
   3.979218328397415*^9}},
 TextAlignment->Center,ExpressionUUID->"bb4ef0ea-c229-4e4b-ad41-e8e771f1313d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[CapitalGamma]", "\[Perpendicular]"], 
   RowBox[{"(", "p", ")"}]}], "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[Xi]"}], ")"}], " ", 
         SubscriptBox["N", "c"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "13"}], "+", 
              RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
            SubscriptBox["N", "c"]}], "+", 
           RowBox[{"8", " ", 
            SubscriptBox["N", "f"], " ", 
            SubscriptBox["T", "f"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    FractionBox["1", "\[Epsilon]"]}], "+", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["p", "2"]]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox["1", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
           SuperscriptBox["p", "2"]]}]]], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["p", "6"], " ", 
         SubscriptBox["N", "c"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["p", "10"], " ", 
         SubscriptBox["N", "c"]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["p", "4"], " ", "\[Xi]", " ", 
         SubscriptBox["N", "c"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "8"], " ", "\[Xi]", " ", 
         SubscriptBox["N", "c"]}]}], ")"}]}], 
     RowBox[{"1152", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["p", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1152", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["p", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    SuperscriptBox["g", "2"], " ", 
    RowBox[{"Log", "[", "\[Xi]", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["m", "10"], " ", 
       SubscriptBox["N", "c"]}], "+", 
      RowBox[{"21", " ", 
       SuperscriptBox["m", "8"], " ", 
       SuperscriptBox["p", "2"], " ", 
       SubscriptBox["N", "c"]}], "+", 
      RowBox[{"78", " ", 
       SuperscriptBox["m", "6"], " ", 
       SuperscriptBox["p", "4"], " ", 
       SubscriptBox["N", "c"]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["p", "6"], " ", 
       SubscriptBox["N", "c"]}], "+", 
      RowBox[{"21", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["p", "8"], " ", 
       SubscriptBox["N", "c"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["m", "10"], " ", "\[Xi]", " ", 
       SubscriptBox["N", "c"]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["m", "8"], " ", 
       SuperscriptBox["p", "2"], " ", "\[Xi]", " ", 
       SubscriptBox["N", "c"]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["m", "6"], " ", 
       SuperscriptBox["p", "4"], " ", "\[Xi]", " ", 
       SubscriptBox["N", "c"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["p", "6"], " ", "\[Xi]", " ", 
       SubscriptBox["N", "c"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["p", "8"], " ", "\[Xi]", " ", 
       SubscriptBox["N", "c"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["m", "10"], " ", 
       SuperscriptBox["\[Xi]", "2"], " ", 
       SubscriptBox["N", "c"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["m", "8"], " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"], " ", 
       SubscriptBox["N", "c"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["m", "6"], " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["\[Xi]", "2"], " ", 
       SubscriptBox["N", "c"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["p", "6"], " ", 
       SuperscriptBox["\[Xi]", "2"], " ", 
       SubscriptBox["N", "c"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["m", "10"], " ", 
       SuperscriptBox["\[Xi]", "3"], " ", 
       SubscriptBox["N", "c"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["m", "8"], " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[Xi]", "3"], " ", 
       SubscriptBox["N", "c"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["m", "6"], " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["\[Xi]", "3"], " ", 
       SubscriptBox["N", "c"]}]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]bar", "2"]], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"54", " ", 
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["p", "4"], " ", 
        SubscriptBox["N", "c"]}], "-", 
       RowBox[{"156", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["p", "6"], " ", 
        SubscriptBox["N", "c"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["p", "4"], " ", "\[Xi]", " ", 
        SubscriptBox["N", "c"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["p", "6"], " ", "\[Xi]", " ", 
        SubscriptBox["N", "c"]}], "+", 
       RowBox[{"96", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["p", "6"], " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["T", "f"]}]}], ")"}]}], 
    RowBox[{"1152", " ", 
     SuperscriptBox["m", "4"], " ", 
     SuperscriptBox["p", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}], 
        SuperscriptBox["p", "2"]]}]], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox["1", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"]}], 
          SuperscriptBox["p", "2"]]}]]], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "384"}], " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["p", "4"], " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["T", "f"]}], "+", 
       RowBox[{"192", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["p", "6"], " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["T", "f"]}]}], ")"}]}], 
    RowBox[{"1152", " ", 
     SuperscriptBox["m", "4"], " ", 
     SuperscriptBox["p", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1152", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["p", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    SuperscriptBox["g", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", 
       SuperscriptBox["m", "8"], " ", 
       SuperscriptBox["p", "2"], " ", 
       SubscriptBox["N", "c"]}], "-", 
      RowBox[{"378", " ", 
       SuperscriptBox["m", "6"], " ", 
       SuperscriptBox["p", "4"], " ", 
       SubscriptBox["N", "c"]}], "+", 
      RowBox[{"242", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["p", "6"], " ", 
       SubscriptBox["N", "c"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["m", "8"], " ", 
       SuperscriptBox["p", "2"], " ", "\[Xi]", " ", 
       SubscriptBox["N", "c"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["m", "6"], " ", 
       SuperscriptBox["p", "4"], " ", "\[Xi]", " ", 
       SubscriptBox["N", "c"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["m", "8"], " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"], " ", 
       SubscriptBox["N", "c"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["m", "6"], " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["\[Xi]", "2"], " ", 
       SubscriptBox["N", "c"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["p", "6"], " ", 
       SuperscriptBox["\[Xi]", "2"], " ", 
       SubscriptBox["N", "c"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "+", 
          SuperscriptBox["p", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "\[Xi]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
       RowBox[{"ArcCoth", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "4"], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]], "]"}], " ", 
       SubscriptBox["N", "c"]}], "+", 
      RowBox[{"6", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], 
          SuperscriptBox["p", "2"]]}]], " ", 
       SuperscriptBox["p", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"48", " ", 
          SuperscriptBox["m", "6"]}], "-", 
         RowBox[{"68", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["p", "4"]}], "+", 
         SuperscriptBox["p", "6"]}], ")"}], " ", 
       RowBox[{"ArcTanh", "[", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], 
            SuperscriptBox["p", "2"]]}]]], "]"}], " ", 
       SubscriptBox["N", "c"]}], "+", 
      RowBox[{"384", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["p", "4"], " ", 
       SubscriptBox["N", "f"], " ", 
       SubscriptBox["T", "f"]}], "-", 
      RowBox[{"160", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["p", "6"], " ", 
       SubscriptBox["N", "f"], " ", 
       SubscriptBox["T", "f"]}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["p", "6"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["M", "2"], 
         SuperscriptBox["m", "2"]], "]"}], " ", 
       SubscriptBox["N", "f"], " ", 
       SubscriptBox["T", "f"]}]}], ")"}]}], "-", 
   RowBox[{"+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
     SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
     Editable->False]}]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.979201689241625*^9, 3.9792017174122295`*^9}, {
   3.9792176558379955`*^9, 3.9792176654495735`*^9}, {3.979218223511177*^9, 
   3.979218228678028*^9}, {3.979218271536825*^9, 3.9792182952172527`*^9}, 
   3.979218598141577*^9, {3.9813895930778866`*^9, 
   3.981389604401066*^9}},ExpressionUUID->"a751aed3-092a-3943-8616-\
f4547053d097"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  StyleBox[
   SuperscriptBox["\[CapitalGamma]", "||"],
   FontWeight->"Bold",
   FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], 
  TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"ebd977e1-56df-c241-aa8a-d11e6798bcac"]], \
"Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, {
   3.9387107784094887`*^9, 3.93871078580716*^9}, {3.938711444228406*^9, 
   3.938711444229354*^9}, {3.9387116869930553`*^9, 3.938711687306246*^9}, {
   3.9792177408846836`*^9, 3.9792177444735947`*^9}, {3.979218324561491*^9, 
   3.9792183249182587`*^9}},
 TextAlignment->Center,ExpressionUUID->"1884f076-8509-3a46-8d2e-8acd62070a15"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[CapitalGamma]", "||"], 
   RowBox[{"(", "p", ")"}]}], "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "\[Xi]"}], ")"}], " ", 
      SubscriptBox["N", "c"]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    FractionBox["1", "\[Epsilon]"]}], "+", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"128", " ", 
      SuperscriptBox["p", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    SuperscriptBox["g", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["p", "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["p", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["p", "2"], " ", "\[Xi]"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["p", "4"], " ", "\[Xi]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "4"], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["p", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"ArcCoth", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "4"], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]], "]"}]}]}], ")"}], " ", 
    SubscriptBox["N", "c"]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox["p", "2"], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
        SuperscriptBox["p", "2"]]}]], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox["1", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
          SuperscriptBox["p", "2"]]}]]], "]"}], " ", 
     SubscriptBox["N", "c"]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["p", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["p", "4"], " ", "\[Xi]"}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]bar", "2"]], "]"}], " ", 
     SubscriptBox["N", "c"]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["p", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["p", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["p", "4"]}], "+", 
       SuperscriptBox["p", "6"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["m", "6"], " ", "\[Xi]"}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["p", "4"], " ", "\[Xi]"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Xi]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["p", "2"], " ", 
        SuperscriptBox["\[Xi]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Xi]", "3"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", "\[Xi]", "]"}], " ", 
     SubscriptBox["N", "c"]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["p", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.979201689241625*^9, 3.9792017174122295`*^9}, {
   3.9792176558379955`*^9, 3.9792176654495735`*^9}, {3.979218223511177*^9, 
   3.979218228678028*^9}, {3.979218271536825*^9, 3.9792182952172527`*^9}, {
   3.979218331321808*^9, 3.979218332254116*^9}, {3.9792185400907555`*^9, 
   3.9792185609324646`*^9}, 3.9792186011535683`*^9, {3.98138966472192*^9, 
   3.981389680376173*^9}},ExpressionUUID->"8fea2f89-118e-c94c-b190-\
bdadac6eb712"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  StyleBox[
   SubscriptBox[
    StyleBox["\[CapitalGamma]",
     FontWeight->"Bold",
     FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], "hh"],
   FontWeight->"Bold",
   FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], 
  TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"45cf0873-d171-d746-857d-309b730a469b"]], \
"Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, 
   3.938711679497299*^9, {3.979201118781843*^9, 3.9792011385719852`*^9}, {
   3.979217677321762*^9, 3.979217681220234*^9}, {3.9792186147486763`*^9, 
   3.9792186149275913`*^9}},
 TextAlignment->Center,ExpressionUUID->"db68696e-9315-1d40-9ad5-11a84f51f5da"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "hh"], 
   RowBox[{"(", "p", ")"}]}], "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox["\[Xi]", "2"]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"], " "}]], 
    FractionBox["1", "\[Epsilon]"]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox["\[Xi]", "2"], " ", 
     SubscriptBox["N", "c"]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox["\[Xi]", "2"], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
        SuperscriptBox["p", "2"]]}]], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox["1", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
          SuperscriptBox["p", "2"]]}]]], "]"}], " ", 
     SubscriptBox["N", "c"]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox["\[Xi]", "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m", "2"], "\[Xi]"}], 
       SuperscriptBox["\[Mu]bar", "2"]], "]"}], " ", 
     SubscriptBox["N", "c"]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.979201689241625*^9, 3.9792017174122295`*^9}, {
   3.9792176558379955`*^9, 3.9792176654495735`*^9}, {3.979218595180668*^9, 
   3.9792186796542473`*^9}, {3.9813898167307415`*^9, 
   3.9813898241557217`*^9}},ExpressionUUID->"03164acf-19ad-6640-94b2-\
d0a5452337b1"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  StyleBox[
   SubscriptBox["\[CapitalGamma]", "hA"],
   FontWeight->"Bold",
   FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], 
  TraditionalForm]],ExpressionUUID->"64f5b249-321c-f243-97dc-7bf0be248e0f"]], \
"Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, 
   3.938711679497299*^9, {3.979201118781843*^9, 3.9792011385719852`*^9}, {
   3.979217677321762*^9, 3.979217681220234*^9}, {3.9792186147486763`*^9, 
   3.9792186149275913`*^9}, {3.9792186871407623`*^9, 
   3.9792186871407623`*^9}, {3.9792187700295887`*^9, 3.9792187707449703`*^9}},
 TextAlignment->Center,ExpressionUUID->"f78f2b5e-4f59-9049-806a-89949ca1d10d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "hA"], 
   RowBox[{"(", "p", ")"}]}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]"}], 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Pi]", "2"], " "}]]}], 
    FractionBox["1", "\[Epsilon]"]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", "\[Xi]", " ", 
     SubscriptBox["N", "c"]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", "\[Xi]", " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
        SuperscriptBox["p", "2"]]}]], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox["1", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
          SuperscriptBox["p", "2"]]}]]], "]"}], " ", 
     SubscriptBox["N", "c"]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", "\[Xi]", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m", "2"], "\[Xi]"}], 
       SuperscriptBox["\[Mu]bar", "2"]], "]"}], " ", 
     SubscriptBox["N", "c"]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.979201689241625*^9, 3.9792017174122295`*^9}, {
   3.9792176558379955`*^9, 3.9792176654495735`*^9}, {3.979218595180668*^9, 
   3.9792187225706387`*^9}, {3.9813898454243736`*^9, 3.9813898689512978`*^9}, 
   3.981390547287071*^9},ExpressionUUID->"37bc084b-d538-fe4b-9fb9-\
57cf70747f24"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "   ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["\[CapitalGamma]", "\[Psi]\[Psi]"],
    FontWeight->"Bold",
    FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], 
   TraditionalForm]],ExpressionUUID->"6eb41729-de2c-eb44-abb6-cc5a0631aac1"]
}], "Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, 
   3.938711679497299*^9, {3.979201118781843*^9, 3.9792011385719852`*^9}, {
   3.979217677321762*^9, 3.979217681220234*^9}, {3.9792186147486763`*^9, 
   3.9792186149275913`*^9}, {3.9792186871407623`*^9, 
   3.9792186871407623`*^9}, {3.9792187700295887`*^9, 
   3.9792187707449703`*^9}, {3.979654916874878*^9, 3.9796549237563324`*^9}},
 TextAlignment->Center,ExpressionUUID->"21e5075c-60f7-374d-9e5c-38f28e7f130c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", 
   RowBox[{"(", "p", ")"}]}], "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"CF", " ", 
      SuperscriptBox["g", "2"], " ", "\[Xi]"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    FractionBox["1", "\[Epsilon]"]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["p", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "CF", " ", 
    SuperscriptBox["g", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["p", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["p", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["p", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "\[Xi]"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["p", "4"], " ", "\[Xi]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["m", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["M", "2"]}], "+", 
            SuperscriptBox["p", "2"]}], ")"}]}], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "2"], "+", 
            SuperscriptBox["p", "2"]}], ")"}], "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["m", "4"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "2"], "-", 
            SuperscriptBox["p", "2"]}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "2"], "+", 
            SuperscriptBox["p", "2"]}], ")"}], "2"]}]], " ", 
       RowBox[{"ArcCoth", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], "+", 
          SuperscriptBox["M", "2"], "+", 
          SuperscriptBox["p", "2"]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["m", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["M", "2"]}], "+", 
              SuperscriptBox["p", "2"]}], ")"}]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "+", 
              SuperscriptBox["p", "2"]}], ")"}], "2"]}]]], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["M", "4"], "+", 
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["p", "2"], " ", "\[Xi]"}], "+", 
         RowBox[{
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["p", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["M", "4"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"]}]], " ", 
       RowBox[{"ArcCoth", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["M", "2"], "+", 
          SuperscriptBox["p", "2"], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["M", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["M", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["p", "2"], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["p", "2"], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"]}]]], 
        "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["m", "6"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["m", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "2"], "-", 
            SuperscriptBox["p", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "2"], "+", 
             SuperscriptBox["p", "2"]}], ")"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["M", "2"]}], "+", 
            SuperscriptBox["p", "2"]}], ")"}], " ", "\[Xi]"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["M", "2"]], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["p", "4"], " ", "\[Xi]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]bar", "2"]], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["M", "2"], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["M", "4"], "+", 
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["p", "2"], " ", "\[Xi]"}], "+", 
         RowBox[{
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["p", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["M", "2"], 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["M", "4"], "+", 
         SuperscriptBox["p", "4"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["p", "2"], " ", "\[Xi]"}], "+", 
         RowBox[{
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "\[Xi]", "]"}]}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B", 
   RowBox[{"(", "p", ")"}]}], "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"CF", " ", 
      SuperscriptBox["g", "2"], " ", "M", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "\[Xi]"}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    FractionBox["1", "\[Epsilon]"]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"CF", " ", 
      SuperscriptBox["g", "2"]}], 
     RowBox[{"32", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"6", " ", "M", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["m", "4"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "-", 
              SuperscriptBox["p", "2"]}], ")"}]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "+", 
              SuperscriptBox["p", "2"]}], ")"}], "2"]}]], " ", 
         RowBox[{"ArcCoth", "[", 
          FractionBox[
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            SuperscriptBox["M", "2"], "+", 
            SuperscriptBox["p", "2"]}], 
           SqrtBox[
            RowBox[{
             SuperscriptBox["m", "4"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["M", "2"]}], "+", 
                SuperscriptBox["p", "2"]}], ")"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["M", "2"], "+", 
                SuperscriptBox["p", "2"]}], ")"}], "2"]}]]], "]"}]}], 
        SuperscriptBox["p", "2"]]}], "-", 
      FractionBox[
       RowBox[{"2", " ", "M", " ", "\[Xi]", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["M", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["M", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"]}]], " ", 
        RowBox[{"ArcCoth", "[", 
         FractionBox[
          RowBox[{
           SuperscriptBox["M", "2"], "+", 
           SuperscriptBox["p", "2"], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["M", "4"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["p", "2"], "-", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["p", "2"], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"]}]]], 
         "]"}]}], 
       SuperscriptBox["p", "2"]], "+", 
      FractionBox[
       RowBox[{"M", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["m", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["p", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["m", "2"], 
          SuperscriptBox["M", "2"]], "]"}]}], 
       SuperscriptBox["p", "2"]], "+", 
      FractionBox[
       RowBox[{"M", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "2"], " ", "\[Xi]"}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["p", "2"], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["m", "2"], 
             SuperscriptBox["\[Mu]bar", "2"]], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "2"], " ", "\[Xi]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["m", "2"], 
             SuperscriptBox["\[Mu]bar", "2"]], "]"}]}]}], ")"}]}], 
       SuperscriptBox["p", "2"]], "+", 
      FractionBox[
       RowBox[{"M", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["M", "2"], " ", "\[Xi]"}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["M", "2"], 
          RowBox[{
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]], "]"}]}], 
       SuperscriptBox["p", "2"]], "-", 
      RowBox[{"M", " ", "\[Xi]", " ", 
       RowBox[{"Log", "[", "\[Xi]", "]"}]}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}]}]}], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.979201689241625*^9, 3.9792017174122295`*^9}, {
   3.9792176558379955`*^9, 3.9792176654495735`*^9}, {3.979218595180668*^9, 
   3.9792187225706387`*^9}, 3.9796549280858135`*^9, {3.979655087215891*^9, 
   3.9796550975970173`*^9}, {3.981390449702717*^9, 3.9813905771083336`*^9}, {
   3.9813907085177975`*^9, 
   3.981390729405325*^9}},ExpressionUUID->"42635892-9986-8142-88ac-\
acece0bb7091"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["\[Beta]-functions",
 FontFamily->"Gill Sans MT",
 FontSize->20,
 FontWeight->"Bold",
 FontSlant->"Italic",
 FontColor->RGBColor[
  0., 0.5019607843137255, 0.25098039215686274`]]], "Chapter",
 CellChangeTimes->{{3.938708883880637*^9, 3.9387088838883424`*^9}, 
   3.9387089144456186`*^9, {3.938709032032838*^9, 3.938709032570227*^9}, {
   3.9387115824755144`*^9, 3.938711593787174*^9}, {3.9387131885285068`*^9, 
   3.9387132263558073`*^9}, {3.9792188020272827`*^9, 3.9792188057183723`*^9}},
 TextAlignment->Center,ExpressionUUID->"555eb0b9-c53f-49d5-914e-5cbc02c9b8b4"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  StyleBox[
   SubscriptBox[
    StyleBox["\[Beta]",
     FontWeight->"Bold",
     FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], "g"],
   FontWeight->"Bold",
   FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], 
  TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"f2b8b669-7fac-f14c-a52f-5cd38f6ef336"]], \
"Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, 
   3.938711679497299*^9, {3.979201118781843*^9, 3.9792011385719852`*^9}, {
   3.979217677321762*^9, 3.979217681220234*^9}, {3.9792188352490253`*^9, 
   3.9792188426540585`*^9}},
 TextAlignment->Center,ExpressionUUID->"9fcc05d1-0338-b546-8db9-7a3aba27dd5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", "g"], 
   RowBox[{"(", "\[Mu]", ")"}]}], "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"384", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["\[Mu]", "6"]}]], 
   SuperscriptBox["g", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["\[Mu]", "12"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["m", "12"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "4"]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Mu]", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Xi]"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "10"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", "\[Xi]", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "6"], " ", 
           SuperscriptBox["\[Mu]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "\[Xi]"}], "+", 
             RowBox[{"23", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             SuperscriptBox["\[Xi]", "3"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "8"], " ", 
           SuperscriptBox["\[Mu]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"17", "-", 
             RowBox[{"8", " ", "\[Xi]"}], "-", 
             RowBox[{"22", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Xi]", "3"]}], "+", 
             SuperscriptBox["\[Xi]", "4"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"ArcCoth", "[", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Mu]", "2"], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["\[Mu]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]], "]"}], " ", 
        SubscriptBox["N", "c"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m", "4"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Mu]", "4"], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "3"]}], "-", 
         RowBox[{
          SuperscriptBox["\[Mu]", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["\[Mu]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"9", " ", "\[Xi]"}], "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            SuperscriptBox["\[Xi]", "3"]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["\[Mu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", "\[Xi]"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "\[Xi]", "]"}], " ", 
       SubscriptBox["N", "c"]}], 
      SuperscriptBox["m", "2"]], "+", 
     FractionBox[
      RowBox[{"768", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["\[Mu]", "2"], " ", 
       RowBox[{"ArcTanh", "[", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["M", "2"]}], 
            SuperscriptBox["\[Mu]", "2"]]}]]], "]"}], " ", 
       SubscriptBox["N", "f"], " ", 
       SubscriptBox["T", "f"]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}], 
         SuperscriptBox["\[Mu]", "2"]]}]]], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["m", "4"]], "2", " ", 
      SuperscriptBox["\[Mu]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "144"}], " ", 
             SuperscriptBox["m", "8"]}], "+", 
            RowBox[{"44", " ", 
             SuperscriptBox["m", "6"], " ", 
             SuperscriptBox["\[Mu]", "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["m", "4"], " ", 
             SuperscriptBox["\[Mu]", "4"]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["\[Mu]", "6"]}], "+", 
            SuperscriptBox["\[Mu]", "8"]}], ")"}], " ", 
          RowBox[{"ArcTanh", "[", 
           FractionBox["1", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], 
               SuperscriptBox["\[Mu]", "2"]]}]]], "]"}], " ", 
          SubscriptBox["N", "c"]}], 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], 
            SuperscriptBox["\[Mu]", "2"]]}]]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Mu]", "8"], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["m", "8"], " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "4"], " ", 
             SuperscriptBox["\[Mu]", "4"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "\[Xi]"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["\[Mu]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"ArcTanh", "[", 
           FractionBox["1", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
               SuperscriptBox["\[Mu]", "2"]]}]]], "]"}], " ", 
          SubscriptBox["N", "c"]}], 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
            SuperscriptBox["\[Mu]", "2"]]}]]], "-", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["m", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
            SubscriptBox["N", "c"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "31"}], "-", "\[Xi]", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
            SubscriptBox["N", "c"]}], "+", 
           RowBox[{"96", " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            SubscriptBox["N", "f"], " ", 
            SubscriptBox["T", "f"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"29", "+", 
                 RowBox[{"14", " ", "\[Xi]"}], "+", 
                 SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
               SubscriptBox["N", "c"]}], "-", 
              RowBox[{"16", " ", 
               SubscriptBox["N", "f"], " ", 
               SubscriptBox["T", "f"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.979201689241625*^9, 3.9792017174122295`*^9}, {
   3.9792176558379955`*^9, 3.9792176654495735`*^9}, 3.979218595180668*^9, {
   3.979218886303833*^9, 3.9792188942628517`*^9}, {3.979218962352127*^9, 
   3.9792189631774197`*^9}},ExpressionUUID->"8e111426-939f-9f4f-82af-\
4e29fba054db"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  StyleBox[
   SubscriptBox[
    StyleBox["\[Beta]",
     FontWeight->"Bold",
     FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], 
    SuperscriptBox["m", "2"]],
   FontWeight->"Bold",
   FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], 
  TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"3fc0cf32-64b7-2c40-aefa-8f30e9c941f8"]], \
"Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, 
   3.938711679497299*^9, {3.979201118781843*^9, 3.9792011385719852`*^9}, {
   3.979217677321762*^9, 3.979217681220234*^9}, {3.9792188352490253`*^9, 
   3.9792188426540585`*^9}, {3.979218977647381*^9, 3.9792189792745*^9}, {
   3.9792190531781425`*^9, 3.9792190533159485`*^9}, {3.9792192135913906`*^9, 
   3.9792192279260597`*^9}},
 TextAlignment->Center,ExpressionUUID->"07f407bb-bd4e-1b4b-834f-7ee302a62b39"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", 
    SuperscriptBox["m", "2"]], 
   RowBox[{"(", "\[Mu]", ")"}]}], "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"192", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["\[Mu]", "6"]}]], 
   SuperscriptBox["g", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["\[Mu]", "12"]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["m", "12"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "4"]}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Mu]", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"5", " ", "\[Xi]"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "10"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"11", "+", 
             RowBox[{"8", " ", "\[Xi]"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "6"], " ", 
           SuperscriptBox["\[Mu]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "-", 
             RowBox[{"3", " ", "\[Xi]"}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             SuperscriptBox["\[Xi]", "3"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "8"], " ", 
           SuperscriptBox["\[Mu]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"7", " ", "\[Xi]"}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"21", " ", 
              SuperscriptBox["\[Xi]", "3"]}], "+", 
             SuperscriptBox["\[Xi]", "4"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"ArcCoth", "[", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Mu]", "2"], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["\[Mu]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]], "]"}], " ", 
        SubscriptBox["N", "c"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Mu]", "4"], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", 
         SuperscriptBox["m", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "3"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Mu]", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"10", "+", 
           RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"9", " ", "\[Xi]"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           SuperscriptBox["\[Xi]", "3"]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Xi]", "]"}], " ", 
      SubscriptBox["N", "c"]}], "+", 
     FractionBox[
      RowBox[{"768", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["\[Mu]", "2"], " ", 
       RowBox[{"ArcTanh", "[", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["M", "2"]}], 
            SuperscriptBox["\[Mu]", "2"]]}]]], "]"}], " ", 
       SubscriptBox["N", "f"], " ", 
       SubscriptBox["T", "f"]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}], 
         SuperscriptBox["\[Mu]", "2"]]}]]], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["m", "2"]], "2", " ", 
      SuperscriptBox["\[Mu]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "144"}], " ", 
             SuperscriptBox["m", "8"]}], "+", 
            RowBox[{"44", " ", 
             SuperscriptBox["m", "6"], " ", 
             SuperscriptBox["\[Mu]", "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["m", "4"], " ", 
             SuperscriptBox["\[Mu]", "4"]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["\[Mu]", "6"]}], "+", 
            SuperscriptBox["\[Mu]", "8"]}], ")"}], " ", 
          RowBox[{"ArcTanh", "[", 
           FractionBox["1", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], 
               SuperscriptBox["\[Mu]", "2"]]}]]], "]"}], " ", 
          SubscriptBox["N", "c"]}], 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], 
            SuperscriptBox["\[Mu]", "2"]]}]]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Mu]", "8"], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["m", "8"], " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "4"], " ", 
             SuperscriptBox["\[Mu]", "4"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["\[Mu]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"ArcTanh", "[", 
           FractionBox["1", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
               SuperscriptBox["\[Mu]", "2"]]}]]], "]"}], " ", 
          SubscriptBox["N", "c"]}], 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
            SuperscriptBox["\[Mu]", "2"]]}]]], "-", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["m", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
            SubscriptBox["N", "c"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "34"}], "+", 
              RowBox[{"5", " ", "\[Xi]"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
            SubscriptBox["N", "c"]}], "+", 
           RowBox[{"96", " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            SubscriptBox["N", "f"], " ", 
            SubscriptBox["T", "f"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"23", "+", 
                 RowBox[{"8", " ", "\[Xi]"}], "+", 
                 SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
               SubscriptBox["N", "c"]}], "-", 
              RowBox[{"16", " ", 
               SubscriptBox["N", "f"], " ", 
               SubscriptBox["T", "f"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.979201689241625*^9, 3.9792017174122295`*^9}, {
   3.9792176558379955`*^9, 3.9792176654495735`*^9}, 3.979218595180668*^9, {
   3.979218886303833*^9, 3.9792188942628517`*^9}, {3.979218962352127*^9, 
   3.9792189631774197`*^9}, {3.979219055473713*^9, 
   3.9792190835916576`*^9}},ExpressionUUID->"27f4cd4e-af51-6443-afdd-\
d57cdc9b088d"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  StyleBox[
   SubscriptBox[
    StyleBox["\[Beta]",
     FontWeight->"Bold",
     FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], 
    SuperscriptBox["M", "2"]],
   FontWeight->"Bold",
   FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], 
  TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"5e9cea76-5bf4-0c4f-9f20-1bfadbc6cbd2"]], \
"Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, 
   3.938711679497299*^9, {3.979201118781843*^9, 3.9792011385719852`*^9}, {
   3.979217677321762*^9, 3.979217681220234*^9}, {3.9792188352490253`*^9, 
   3.9792188426540585`*^9}, {3.979218977647381*^9, 3.9792189792745*^9}, {
   3.9792190531781425`*^9, 3.9792190533159485`*^9}, {3.9792190917558765`*^9, 
   3.9792190917558765`*^9}, {3.9792192183798122`*^9, 3.979219219241831*^9}},
 TextAlignment->Center,ExpressionUUID->"4eaaa237-a9c8-8d43-9f80-43f076ba5947"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", 
    SuperscriptBox["M", "2"]], 
   RowBox[{"(", "\[Mu]", ")"}]}], "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["\[Mu]", "4"]}]], 
   SuperscriptBox["g", "2"], " ", "M", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Mu]", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["\[Mu]", "2"]}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[Mu]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["m", "4"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "2"], "+", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "2"], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}], 
      SuperscriptBox["m", "2"]], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[Mu]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["M", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["M", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}]}], 
      SuperscriptBox["m", "2"]], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "8"]}], "+", 
          RowBox[{
           SuperscriptBox["m", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "10"}], " ", 
              SuperscriptBox["M", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"]}], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["M", "4"]}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["M", "6"]}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             SuperscriptBox["\[Mu]", "6"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"ArcCoth", "[", 
         FractionBox[
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           SuperscriptBox["M", "2"], "+", 
           SuperscriptBox["\[Mu]", "2"]}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["m", "4"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["M", "2"]}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["M", "2"], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"]}]]], "]"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["m", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"]}]]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["M", "8"]}], "+", 
          RowBox[{
           SuperscriptBox["M", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["M", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Mu]", "6"], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[Mu]", "4"], " ", "\[Xi]"}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m", "6"], " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["M", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Mu]", "6"], "-", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "6"], " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"ArcCoth", "[", 
         FractionBox[
          RowBox[{
           SuperscriptBox["M", "2"], "+", 
           SuperscriptBox["\[Mu]", "2"], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["M", "4"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], "-", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"]}]]], 
         "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["M", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["M", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Mu]", "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Mu]", "2"], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"]}]]}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "4"], " ", "\[Xi]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[Xi]"}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M", "2"], 
        SuperscriptBox["m", "2"]], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["M", "6"]}], "-", 
         SuperscriptBox["\[Mu]", "6"], "+", 
         RowBox[{
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["\[Mu]", "2"], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["M", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["M", "2"], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "\[Xi]", "]"}]}], 
      SuperscriptBox["m", "2"]]}], ")"}], " ", 
   SubscriptBox["C", "F"]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.979201689241625*^9, 3.9792017174122295`*^9}, {
   3.9792176558379955`*^9, 3.9792176654495735`*^9}, 3.979218595180668*^9, {
   3.979218886303833*^9, 3.9792188942628517`*^9}, {3.979218962352127*^9, 
   3.9792189631774197`*^9}, {3.979219055473713*^9, 3.979219094379715*^9}, {
   3.979219125462244*^9, 
   3.9792191258014145`*^9}},ExpressionUUID->"8f5830ea-5690-0f45-9bde-\
ee51bb82327c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  StyleBox[
   SubscriptBox[
    StyleBox["\[Beta]",
     FontWeight->"Bold",
     FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], 
    "\[Xi]"],
   FontWeight->"Bold",
   FontColor->RGBColor[0., 0.5019607843137255, 0.25098039215686274`]], 
  TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"26761bde-974f-8940-8c3e-19437891b962"]], \
"Subsection",
 CellChangeTimes->{{3.938707408549092*^9, 3.938707422082261*^9}, 
   3.938707457180594*^9, {3.9387090570574713`*^9, 3.9387090835348296`*^9}, 
   3.938711679497299*^9, {3.979201118781843*^9, 3.9792011385719852`*^9}, {
   3.979217677321762*^9, 3.979217681220234*^9}, {3.9792188352490253`*^9, 
   3.9792188426540585`*^9}, {3.9792191510143585`*^9, 3.979219151556322*^9}, {
   3.97921923049802*^9, 3.9792192312788353`*^9}},
 TextAlignment->Center,ExpressionUUID->"c1f239ff-1e39-c648-8ca8-85344c50707d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", "\[Xi]"], 
   RowBox[{"(", "\[Mu]", ")"}]}], "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"192", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["\[Mu]", "6"]}]], 
   SuperscriptBox["g", "2"], " ", "\[Xi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["\[Mu]", "12"]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["\[Mu]", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["m", "12"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "4"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             SuperscriptBox["\[Mu]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"8", " ", "\[Xi]"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "10"], " ", 
             SuperscriptBox["\[Mu]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"7", " ", "\[Xi]"}], "+", 
               SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "6"], " ", 
             SuperscriptBox["\[Mu]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "17"}], "-", 
               RowBox[{"9", " ", "\[Xi]"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               SuperscriptBox["\[Xi]", "3"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "8"], " ", 
             SuperscriptBox["\[Mu]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "13"}], "+", 
               RowBox[{"22", " ", "\[Xi]"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               SuperscriptBox["\[Xi]", "4"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"ArcCoth", "[", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Mu]", "2"], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], 
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Mu]", "4"], "+", 
              RowBox[{
               SuperscriptBox["m", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["\[Mu]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]], "]"}], " ", 
          SubscriptBox["N", "c"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "4"], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["\[Mu]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]}], ")"}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "3"]}], "-", 
         RowBox[{
          SuperscriptBox["\[Mu]", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["\[Mu]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"17", "-", 
            RowBox[{"9", " ", "\[Xi]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            SuperscriptBox["\[Xi]", "3"]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["\[Mu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"3", " ", "\[Xi]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "\[Xi]", "]"}], " ", 
       SubscriptBox["N", "c"]}], 
      SuperscriptBox["m", "2"]], "-", 
     FractionBox[
      RowBox[{"768", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["\[Mu]", "2"], " ", 
       RowBox[{"ArcTanh", "[", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["M", "2"]}], 
            SuperscriptBox["\[Mu]", "2"]]}]]], "]"}], " ", 
       SubscriptBox["N", "f"], " ", 
       SubscriptBox["T", "f"]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}], 
         SuperscriptBox["\[Mu]", "2"]]}]]], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["m", "4"]], "2", " ", 
      SuperscriptBox["\[Mu]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"144", " ", 
             SuperscriptBox["m", "8"]}], "-", 
            RowBox[{"44", " ", 
             SuperscriptBox["m", "6"], " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["m", "4"], " ", 
             SuperscriptBox["\[Mu]", "4"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["\[Mu]", "6"]}], "-", 
            SuperscriptBox["\[Mu]", "8"]}], ")"}], " ", 
          RowBox[{"ArcTanh", "[", 
           FractionBox["1", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], 
               SuperscriptBox["\[Mu]", "2"]]}]]], "]"}], " ", 
          SubscriptBox["N", "c"]}], 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], 
            SuperscriptBox["\[Mu]", "2"]]}]]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Mu]", "8"], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["\[Mu]", "6"], " ", "\[Xi]"}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["m", "8"], " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["m", "6"], " ", 
             SuperscriptBox["\[Mu]", "2"], " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "4"], " ", 
             SuperscriptBox["\[Mu]", "4"], " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
          RowBox[{"ArcTanh", "[", 
           FractionBox["1", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
               SuperscriptBox["\[Mu]", "2"]]}]]], "]"}], " ", 
          SubscriptBox["N", "c"]}], 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
            SuperscriptBox["\[Mu]", "2"]]}]]], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["m", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
            SubscriptBox["N", "c"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "37"}], "+", 
              RowBox[{"11", " ", "\[Xi]"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
            SubscriptBox["N", "c"]}], "+", 
           RowBox[{"96", " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            SubscriptBox["N", "f"], " ", 
            SubscriptBox["T", "f"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"17", "+", 
                 RowBox[{"5", " ", "\[Xi]"}], "+", 
                 SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
               SubscriptBox["N", "c"]}], "-", 
              RowBox[{"16", " ", 
               SubscriptBox["N", "f"], " ", 
               SubscriptBox["T", "f"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9387079556549187`*^9, 3.93870800736901*^9}, {3.9387080500813417`*^9, 
   3.9387081494752426`*^9}, {3.938708180519981*^9, 3.938708252425287*^9}, {
   3.9387083385950623`*^9, 3.938708418902972*^9}, {3.9387084533785286`*^9, 
   3.938708476234111*^9}, {3.938708574303034*^9, 3.938708639735654*^9}, {
   3.938709627216809*^9, 3.93870963468604*^9}, 3.938709812223854*^9, {
   3.938709952040135*^9, 3.9387099958816123`*^9}, 3.9387103140228376`*^9, 
   3.9387106918561497`*^9, 3.938710724252845*^9, {3.9387107545574293`*^9, 
   3.938710757233385*^9}, {3.979201689241625*^9, 3.9792017174122295`*^9}, {
   3.9792176558379955`*^9, 3.9792176654495735`*^9}, 3.979218595180668*^9, {
   3.979218886303833*^9, 3.9792188942628517`*^9}, {3.979218962352127*^9, 
   3.9792189631774197`*^9}, {3.9792191538782425`*^9, 
   3.9792191548383484`*^9}, {3.979219197640976*^9, 
   3.9792191984516354`*^9}},ExpressionUUID->"5393ae9a-bfd5-ba41-85d9-\
0ae5bf261008"]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{960, 472},
WindowMargins->{{-5.5, Automatic}, {Automatic, -5.5}},
Magnification:>0.9 Inherited,
FrontEndVersion->"14.3 para Microsoft Windows (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4c9dcbef-ccd9-46ec-bab1-93b696adcbda"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 662, 12, 69, "Title",ExpressionUUID->"a91754c7-fa15-4798-95c5-70ea2dff51cc"],
Cell[1245, 36, 448, 7, 45, "Subsection",ExpressionUUID->"f981e108-7921-4050-aa27-25612dca92b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1730, 48, 382, 8, 69, "Title",ExpressionUUID->"01f310d2-f6fd-4f14-9cf3-8a7b242849ba"],
Cell[2115, 58, 1795, 47, 75, "Subtitle",ExpressionUUID->"fff53a62-673a-4ee4-9fec-32971f3834f4"],
Cell[CellGroupData[{
Cell[3935, 109, 454, 10, 43, "Chapter",ExpressionUUID->"425087ff-4bae-46e4-8eff-e80eef47f793"],
Cell[4392, 121, 4594, 110, 115, "Equation",ExpressionUUID->"13db1dfa-a710-451c-93ed-7c428240c429"],
Cell[8989, 233, 369, 6, 29, "Text",ExpressionUUID->"42fbe8f1-8ef3-4e6f-ab08-b61a88cc7488"],
Cell[9361, 241, 3112, 54, 86, "Equation",ExpressionUUID->"0a3f0ddd-ac5e-4d15-b2f3-6bc418f959fd"]
}, Closed]],
Cell[12488, 298, 1374, 33, 75, "Subtitle",ExpressionUUID->"b9454f03-8a57-044e-b0bc-ed832b2e220d"],
Cell[CellGroupData[{
Cell[13887, 335, 507, 10, 43, "Chapter",ExpressionUUID->"cb2671de-6280-ca41-b0ba-8dcb4f6afbe5"],
Cell[14397, 347, 1801, 60, 70, "Text",ExpressionUUID->"265b7ff7-b499-5943-bdf7-803a788de91b"]
}, Closed]],
Cell[CellGroupData[{
Cell[16235, 412, 606, 11, 33, "Chapter",ExpressionUUID->"842aac36-8fd4-0b4c-b43e-f3bdbe219ae5"],
Cell[CellGroupData[{
Cell[16866, 427, 737, 15, 47, "Subsection",ExpressionUUID->"016d0da0-1226-3f4a-abed-34dfc78429c7"],
Cell[17606, 444, 4873, 106, 51, "Equation",ExpressionUUID->"a8bf1bac-e01e-bd43-a55a-84405d26f880"]
}, Closed]],
Cell[CellGroupData[{
Cell[22516, 555, 770, 14, 33, "Subsection",ExpressionUUID->"c4cc6001-1ad1-9e47-a844-630f94b7d866"],
Cell[23289, 571, 10867, 272, 218, "Equation",ExpressionUUID->"df49bd96-0c6b-4e48-946a-6855c031de20"]
}, Closed]],
Cell[CellGroupData[{
Cell[34193, 848, 758, 14, 33, "Subsection",ExpressionUUID->"14e81554-ac6a-3d49-b592-36b896d43258"],
Cell[34954, 864, 5449, 124, 40, "Equation",ExpressionUUID->"6adc570c-03e7-9e4a-9088-72c84520b61f"]
}, Closed]],
Cell[CellGroupData[{
Cell[40440, 993, 791, 16, 33, "Subsection",ExpressionUUID->"43100334-f55e-5745-b2de-95d76e03022f"],
Cell[41234, 1011, 3182, 52, 33, "Equation",ExpressionUUID->"35282e16-f0d6-1448-8509-8e3ca1012952"]
}, Closed]],
Cell[CellGroupData[{
Cell[44453, 1068, 783, 14, 33, "Subsection",ExpressionUUID->"e7fc6a6d-4dad-d84d-8660-f6b902504359"],
Cell[45239, 1084, 3203, 53, 33, "Equation",ExpressionUUID->"a7af60e9-2af8-1e4d-afc0-c83833862d07"]
}, Closed]],
Cell[CellGroupData[{
Cell[48479, 1142, 862, 17, 34, "Subsection",ExpressionUUID->"fc54b82e-dbbc-2a46-aa25-2e6522d60292"],
Cell[49344, 1161, 16208, 434, 400, "Equation",ExpressionUUID->"b93af8a6-c475-524f-a1a2-55d948b22e68"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[65601, 1601, 599, 11, 33, "Chapter",ExpressionUUID->"e3cf2c82-1345-463d-8e77-c905881ce046"],
Cell[CellGroupData[{
Cell[66225, 1616, 737, 15, 47, "Subsection",ExpressionUUID->"0fb636c8-451d-4a40-b566-14fc367da8e3"],
Cell[66965, 1633, 8538, 213, 192, "Equation",ExpressionUUID->"d5977142-5000-4ada-b718-a4e831548fb5"]
}, Closed]],
Cell[CellGroupData[{
Cell[75540, 1851, 770, 14, 33, "Subsection",ExpressionUUID->"bb4ef0ea-c229-4e4b-ad41-e8e771f1313d"],
Cell[76313, 1867, 15789, 418, 422, "Equation",ExpressionUUID->"a751aed3-092a-3943-8616-f4547053d097"]
}, Closed]],
Cell[CellGroupData[{
Cell[92139, 2290, 791, 16, 33, "Subsection",ExpressionUUID->"1884f076-8509-3a46-8d2e-8acd62070a15"],
Cell[92933, 2308, 8195, 200, 194, "Equation",ExpressionUUID->"8fea2f89-118e-c94c-b190-bdadac6eb712"]
}, Closed]],
Cell[CellGroupData[{
Cell[101165, 2513, 824, 18, 33, "Subsection",ExpressionUUID->"db68696e-9315-1d40-9ad5-11a84f51f5da"],
Cell[101992, 2533, 4520, 96, 64, "Equation",ExpressionUUID->"03164acf-19ad-6640-94b2-d0a5452337b1"]
}, Closed]],
Cell[CellGroupData[{
Cell[106549, 2634, 783, 14, 33, "Subsection",ExpressionUUID->"f78f2b5e-4f59-9049-806a-89949ca1d10d"],
Cell[107335, 2650, 4458, 93, 64, "Equation",ExpressionUUID->"37bc084b-d538-fe4b-9fb9-57cf70747f24"]
}, Closed]],
Cell[CellGroupData[{
Cell[111830, 2748, 862, 17, 34, "Subsection",ExpressionUUID->"21e5075c-60f7-374d-9e5c-38f28e7f130c"],
Cell[112695, 2767, 16208, 434, 400, "Equation",ExpressionUUID->"42635892-9986-8142-88ac-acece0bb7091"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[128952, 3207, 591, 11, 33, "Chapter",ExpressionUUID->"555eb0b9-c53f-49d5-914e-5cbc02c9b8b4"],
Cell[CellGroupData[{
Cell[129568, 3222, 815, 18, 48, "Subsection",ExpressionUUID->"9fcc05d1-0338-b546-8db9-7a3aba27dd5c"],
Cell[130386, 3242, 12817, 319, 450, "Equation",ExpressionUUID->"8e111426-939f-9f4f-82af-4e29fba054db"]
}, Closed]],
Cell[CellGroupData[{
Cell[143240, 3566, 993, 21, 33, "Subsection",ExpressionUUID->"07f407bb-bd4e-1b4b-834f-7ee302a62b39"],
Cell[144236, 3589, 12975, 324, 423, "Equation",ExpressionUUID->"27f4cd4e-af51-6443-afdd-d57cdc9b088d"]
}, Closed]],
Cell[CellGroupData[{
Cell[157248, 3918, 1041, 21, 33, "Subsection",ExpressionUUID->"4eaaa237-a9c8-8d43-9f80-43f076ba5947"],
Cell[158292, 3941, 13343, 341, 282, "Equation",ExpressionUUID->"8f5830ea-5690-0f45-9bde-ee51bb82327c"]
}, Closed]],
Cell[CellGroupData[{
Cell[171672, 4287, 923, 20, 34, "Subsection",ExpressionUUID->"c1f239ff-1e39-c648-8ca8-85344c50707d"],
Cell[172598, 4309, 13228, 323, 421, "Equation",ExpressionUUID->"5393ae9a-bfd5-ba41-85d9-0ae5bf261008"]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


